Implementing G-Machine in HyperLMNtal

Since language processing systems generally allocate/discard memory with complex reference relationships, including circular and indirect references, their implementation is often not trivial. Here, the allocated memory and the references can be abstracted to the labeled vertices and edges of a graph. And there exists a graph rewriting language, a programming language or a calculation model that can handle graph intuitively, safely and efficiently. Therefore, the implementation of a language processing system can be highly expected as an application field of graph rewriting language. To show this, in this research, we implemented G-machine, the virtual machine for lazy evaluation, in hypergraph rewriting language, HyperLMNtal.

==> example/test.sh <==
slim --hl -t test15.lmn gm15.lmn compiler15.lmn

